Model-Predictive Policy Learning with Uncertainty Regularization for Driving in Dense Traffic

Learning a policy using only observational data is challenging because the distribution of states it induces at execution time may differ from the distribution observed during training. We propose to train a policy by unrolling a learned model of the environment dynamics over multiple time steps while explicitly penalizing two costs: the original cost the policy seeks to optimize, and an uncertainty cost which represents its divergence from the states it is trained on. We measure this second cost by using the uncertainty of the dynamics model about its own predictions, using recent ideas from uncertainty estimation for deep networks. We evaluate our approach using a large-scale observational dataset of driving behavior recorded from traffic cameras, and show that we are able to learn effective driving policies from purely observational data, with no environment interaction.

==> make_perf_plot.py <==
import matplotlib.pyplot as plt

#nsteps = [1, 3, 5, 10, 20, 30, 40]
C=24.0/3.7
nsteps = [1, 3, 5, 10, 20, 30, 40]
distance = {
    'vg': [x/C for x in [46, 46, 45, 89, 101]], 
    'svg': [x/C for x in [89, 91, 87, 89, 88]],
    'mpplum': [x/C for x in [473, 465, 515, 718, 978, 1019, 1003]], 
    'smpplum': [x/C for x in [451, 436, 463, 608, 962, 1025, 1026]],
    'smpplum-i': [x/C for x in [173, 231, 235, 284, 333, 349, 386]], 
    'mpplum-i': [x/C for x in [330, 462, 795, 926, 1010, 1025, 972]], 
    '1step-il': [x/C for x in [322 for k in range(len(nsteps))]], 
    'no-action': [x/C for x in [566 for k in range(len(nsteps))]], 
    'human': [x/C for x in [1358 for k in range(len(nsteps))]]
}

success = {
    'mpplum': [10.0, 9.2, 11.4, 20.5, 56.4, 61.7, 64.4], 
    'smpplum': [9.2, 13.0, 15.0, 30.4, 59.1, 63.7, 63.2], 
    'vg': [0, 0, 0, 0, 0], 
    'svg': [0, 0, 0, 0, 0],
    'smpplum-i': [0.0, 0.0, 0.0, 0.7, 1.2], 
    'mpplum-i': [6.6, 15.4, 36.2, 60.5, 62.5, 63.7, 58.9],     
#    'smpplum-i': [0.0, 0.0, 0.0, 0.7, 1.2, 0.7, 0.8], 
#    'mpplum-i': [6.6, 15.4, 36.2, 60.5, 62.5, 63.7, 58.9], 
    '1step-il': [1.4 for k in range(len(nsteps))], 
    'no-action': [16.2 for k in range(len(nsteps))], 
    'human': [100 for k in range(len(nsteps))]
}

plot = 2
if plot == 1:
    plt.ion()
    s=10
    w=3
    plt.plot(nsteps, distance['human'], '--', markersize=s, c='black', linewidth=w)
    plt.plot(nsteps[:len(distance['mpplum'])], distance['mpplum'], '^-', markersize=s, linewidth=w, c='purple')
    plt.plot(nsteps[:len(distance['smpplum'])], distance['smpplum'], 'o-', markersize=s, linewidth=w, c='purple')
    plt.plot(nsteps[:len(distance['mpplum-i'])], distance['mpplum-i'], '^-', markersize=s, linewidth=w, c='blue')
    plt.plot(nsteps[:len(distance['smpplum-i'])], distance['smpplum-i'], 'o-', markersize=s, linewidth=w, c='blue')
    plt.plot(nsteps[:len(distance['vg'])], distance['vg'], '^-', markersize=s, linewidth=w, c='green')
    plt.plot(nsteps[:len(distance['svg'])], distance['svg'], 'o-', markersize=s, linewidth=w, c='green')
    plt.plot(nsteps, distance['no-action'], '--', markersize=s, linewidth=w, c='magenta')
    plt.plot(nsteps, distance['1step-il'], '--', markersize=s, linewidth=w, c='red')
    plt.legend(['Human', 'VG', 'SVG', 'MPPLUM-I', 'SMPPLUM-I', 'No action', '1-step IL'])
    plt.xlabel('Rollout length', fontsize=12)
    plt.ylabel('Mean Distance (meters)', fontsize=12)
    plt.xticks([1, 5, 10, 15, 20, 30, 40])
    plt.legend(['Human', 'MPUR', 'S-MPUR','MPIL', 'S-MPIL', 'VG', 'SVG', 'No action', '1-step IL'])
    plt.savefig('figures/driving/distance_perf.pdf')
elif plot == 2:
    plt.ion()
    s=10
    w=3
    plt.plot(nsteps, success['human'], '--', markersize=s, c='black', linewidth=w)
    plt.plot(nsteps[:len(success['mpplum'])], success['mpplum'], '^-', markersize=s, linewidth=w, c='purple')
    plt.plot(nsteps[:len(success['smpplum'])], success['smpplum'], 'o-', markersize=s, linewidth=w, c='purple')
    plt.plot(nsteps[:len(success['mpplum-i'])], success['mpplum-i'], '^-', markersize=s, linewidth=w, c='blue')
    plt.plot(nsteps[:len(success['smpplum-i'])], success['smpplum-i'], 'o-', markersize=s, linewidth=w, c='blue')
    plt.plot(nsteps[:len(success['vg'])], success['vg'], '^-', markersize=s, linewidth=w, c='green')
    plt.plot(nsteps[:len(success['svg'])], success['svg'], 'o-', markersize=s, linewidth=w, c='green')
    plt.plot(nsteps, success['no-action'], '--', markersize=s, linewidth=w, c='magenta')
    plt.plot(nsteps, success['1step-il'], '--', markersize=s, linewidth=w, c='red')
    plt.xlabel('Rollout length')
    plt.ylabel('Success %')
    plt.xticks([1, 5, 10, 15, 20, 30, 40])
    plt.legend(['Human', 'MPUR', 'S-MPUR', 'MPIL', 'SMPIL', 'VG', 'SVG', 'No action', '1-step IL'])
    plt.savefig('figures/driving/success_perf.pdf')


==> plot_rollout_length.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.ion()

time_steps = [1, 3, 5, 10, 20, 30, 40]

success = {
    'MPUR-s-drop-mean': np.array([
        0.09833333333, 
        0.162, 
        0.224, 
        0.5826666667, 
        0.5916666667, 
        0.7523333333, 
        0.7486666667
    ]),
    'MPUR-s-drop-std': np.array([
        0.03458805189, 
        0.011, 
        0.09180413934, 
        0.05651843357, 
        0.04960174728, 
        0.05316327053, 
        0.02967041175
    ]),
    'MPUR-s-mean': np.array([
        0.1353333333, 
        0.126, 
        0.146, 
        0.3626666667, 
        0.521, 
        0.663, 
        0.7183333333
    ]), 
    'MPUR-s-std': np.array([
        0.0150443788, 
        0.02066397832, 
        0.03629049462, 
        0.04705670338, 
        0.0238117618, 
        0.02364318084, 
        0.007505553499
    ]),
    'MPUR-d-mean': np.array([
        0.081, 
        0.08466666667, 
        0.07666666667, 
        0.2003333333, 
        0.5846666667, 
        0.691, 
        0.6266666667
    ]),
    'MPUR-d-std': np.array([
        0.02707397274, 
        0.009073771726, 
        0.03950105484, 
        0.1538191579, 
        0.04717343885, 
        0.01571623365, 
        0.01823001189
    ]),
    'MPER-d-mean': np.array([
        0.02233333333, 
        0.157, 
        0.4026666667,
        0.5843333333,
        0.6236666667,
        0.6373333333,
        0.6193333333
    ]),
    'MPER-d-std': np.array([
        0.03868246804, 
        0.01374772708, 
        0.03557152419, 
        0.04829423706, 
        0.05001333156, 
        0.005507570547, 
        0.02706165799
    ])
}


distance = {
    'MPUR-s-drop-mean': np.array([
        68.60416667, 
        86.64166667, 
        101.6986111, 
        146.4069444, 
        152.3680556, 
        171.1763889, 
        171.2277778
    ]),
    'MPUR-s-drop-std': np.array([
        16.60139511, 
        9.745479721, 
        10.79203372, 
        2.012057117, 
        6.278073524, 
        4.500857043, 
        3.876711838
    ]),
    'MPUR-s-mean': np.array([
        77.64861111, 
        74.41111111, 
        79.19027778, 
        119.4277778, 
        143.5805556, 
        160.1791667, 
        166.8597222
    ]),
    'MPUR-s-std': np.array([
        4.050605093, 
        2.093111774, 
        5.438246011, 
        5.494767608, 
        2.081725769, 
        2.634401155, 
        2.389997724
    ]),
    'MPUR-d-mean': np.array([
        67.26805556, 
        64.18472222, 
        64.85277778, 
        90.39305556, 
        152.0597222, 
        162.4402778, 
        155.0916667
    ]), 
    'MPUR-d-std': np.array([
        1.98230599, 
        2.653876663, 
        4.021160033, 
        28.82806742, 
        4.579381503, 
        2.763556652, 
        3.785725657
    ]),
    'MPER-d-mean': np.array([
        35.86944444, 
        80.32083333, 
        129.6027778, 
        146.4069444, 
        154.3722222, 
        157.3527778, 
        154.1666667
    ]),
    'MPER-d-std': np.array([
        13.39240193, 
        9.419318395, 
        6.236290984, 
        7.413370444, 
        6.327097167, 
        0.7285632424, 
        3.766844115
    ])
}
    

width = 3
metric = 'distance'
if metric == 'success':
    measure = success
elif metric == 'distance':
    measure = distance



color = 'red'
plt.plot(time_steps, measure['MPER-d-mean'], '-*', color=color, linewidth=width, label='MPER (deterministic)')
ub = measure['MPER-d-mean'] + measure['MPER-d-std']
lb = measure['MPER-d-mean'] - measure['MPER-d-std']
plt.fill_between(time_steps, ub, lb, color=color, alpha=0.2)

    
color = 'blue'
plt.plot(time_steps, measure['MPUR-s-drop-mean'], '-^', color=color, linewidth=width, label='MPUR (stochastic + z-dropout)')
ub = measure['MPUR-s-drop-mean'] + measure['MPUR-s-drop-std']
lb = measure['MPUR-s-drop-mean'] - measure['MPUR-s-drop-std']
plt.fill_between(time_steps, ub, lb, color=color, alpha=0.2)

color = 'magenta'
plt.plot(time_steps, measure['MPUR-s-mean'], '-o', color=color, linewidth=width, label='MPUR (stochastic)')
ub = measure['MPUR-s-mean'] + measure['MPUR-s-std']
lb = measure['MPUR-s-mean'] - measure['MPUR-s-std']
plt.fill_between(time_steps, ub, lb, color=color, alpha=0.2)

color = 'green'
plt.plot(time_steps, measure['MPUR-d-mean'], '-*', color=color, linewidth=width, label='MPUR (deterministic)')
ub = measure['MPUR-d-mean'] + measure['MPUR-d-std']
lb = measure['MPUR-d-mean'] - measure['MPUR-d-std']
plt.fill_between(time_steps, ub, lb, color=color, alpha=0.2)



handles, labels = plt.gca().get_legend_handles_labels()
order = [1, 2, 3, 0]
plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order], fontsize=12)

#plt.legend(['MPUR (stochastic+z-dropout)', 'MPUR (stochastic)', 'MPUR (deterministic)', 'MPER (deterministic)'], fontsize=12)
plt.xticks(time_steps)
plt.xlabel('Rollout length', fontsize=14)
if metric == 'distance':
    plt.ylabel('Mean distance (meters)', fontsize=14)
elif metric == 'success':
    plt.ylabel('Success %', fontsize=14)
plt.savefig('figures/driving/rollout_length_' + metric + '.pdf')

